Reinforcement Learning Neural Turing Machines - Revised

The Neural Turing Machine (NTM) is more expressive than all previously considered models because of its external memory. It can be viewed as a broader effort to use abstract external Interfaces and to learn a parametric model that interacts with them. The capabilities of a model can be extended by providing it with proper Interfaces that interact with the world. These external Interfaces include memory, a database, a search engine, or a piece of software such as a theorem verifier. Some of these Interfaces are provided by the developers of the model. However, many important existing Interfaces, such as databases and search engines, are discrete. We examine feasibility of learning models to interact with discrete Interfaces. We investigate the following discrete Interfaces: a memory Tape, an input Tape, and an output Tape. We use a Reinforcement Learning algorithm to train a neural network that interacts with such Interfaces to solve simple algorithmic tasks. Our Interfaces are expressive enough to make our model Turing complete.

==> data.py <==
data = []

data.append(
'''  | E0fC5703Bg+  |                    |  +gB3075Cf0E1  |  
  | E            |                *   |  _             |
  |  0           |               *    |  _             |
  |   f          |              *     |  _             |
  |    C         |             *      |  _             |
  |     5        |            *       |  _             |
  |      7       |           *        |  _             |
  |       0      |          *         |  _             |
  |        3     |         *          |  _             |
  |         B    |        *           |  _             |
  |          g   |       *            |  _             |
  |           +  |      *             |  +             |
  |           +  |       *            |   g            |
  |           +  |        *           |    B           |
  |           +  |        *           |     3          |
  |           +  |        *           |      0         |
  |           +  |         *          |       7        |
  |           +  |          *         |        5       |
  |           +  |           *        |         _      |
  |           +  |            *       |         C      |
  |           +  |             *      |          _     |
  |           +  |              *     |          f     |
  |           +  |               *    |           0    |
  |           +  |                *   |            E   | 
  |           +  |                *   |             1  | ''')


data.append('''    g8C33Ea6-            |  -6aE33C8g1  |
    g                    |  _           |
    g                    |  _           |
     8                   |  _           |
      C                  |  _           |
       3                 |  _           |
        3                |  _           |
         E               |  _           |
          a              |  _           |
           6             |  _           |
           6             |  _           |
            -            |  -           |
            -            |   6          |
           6             |    a         |
          a              |     E        |
         E               |      3       |
        3                |       3      |
       3                 |        C     |
      C                  |         8    |
     8                   |          g   |
    g                    |           1  |''')

data.append('''-e3g.)+67C068f?         |  ?f860C76+).g3e-1  |                                 
-                       |  _                 |                          *      
 e                      |  _                 |                         *       
  3                     |  _                 |                        *        
   g                    |  _                 |                       *         
    .                   |  _                 |                      *          
     )                  |  _                 |                     *           
      +                 |  _                 |                    *            
       6                |  _                 |                   *             
        7               |  _                 |                  *              
         C              |  _                 |                 *               
          0             |  _                 |                *                
           6            |  _                 |               *                 
            8           |  _                 |              *                  
             f          |  _                 |             *                   
              ?         |  ?                 |            *                    
                        |   f                |             *                   
                        |    8               |              *                  
                        |     6              |               *                 
                        |      0             |                *                
                        |       C            |                 *               
                        |        7           |                  *              
                        |         6          |                   *             
                        |          +         |                    *            
                        |           )        |                     *           
                        |            .       |                      *          
                        |             g      |                       *         
                        |              3     |                        *        
                        |               e    |                         *       
                        |                -   |                          *      
                        |                 1  |                          *      ''')

data.append('''3hBE-*56D.                   |  hBE-*5 D.hBE-*5 D.hBE-*56D.1 |
3                            |  h                            |
 h                           |   B                           |
  B                          |    E                          |
   E                         |     -                         |
    -                        |      *                        |
     *                       |       5                       |
      5                      |                               |
                             |         D                     |
        D                    |          .                    |
         .                   |           _                   |
        D                    |           _                   |
                             |           _                   |
      5                      |           _                   |
     *                       |           _                   |
    -                        |           _                   |
   E                         |           _                   |
  B                          |           _                   |
 h                           |           h                   |
 h                           |            B                  |
  B                          |             E                 |
   E                         |              -                |
    -                        |               *               |
     *                       |                5              |
      5                      |                               |
                             |                  D            |
        D                    |                   .           |
         .                   |                    _          |
        D                    |                    _          |
                             |                    _          |
      5                      |                    _          |
     *                       |                    _          |
    -                        |                    _          |
   E                         |                    _          |
  B                          |                    _          |
 h                           |                    h          |
 h                           |                     B         |
  B                          |                      E        |
   E                         |                       -       |
    -                        |                        *      |
     *                       |                         5     |
      5                      |                          6    |
       6                     |                           D   |
        D                    |                            .  |
         .                   |                             1 |''')

data.append('''      ---666777888888000---???   |    -67880-?1  |
      -                          |    _          |
       -                         |    -          |
        -                        |     _         |
         6                       |     _         |
          6                      |     _         |
           6                     |     6         |
            7                    |      _        |
             7                   |      7        |
              7                  |       _       |
               8                 |       _       |
                8                |       _       |
                 8               |       8       |
                  8              |        _      |
                   8             |        8      |
                    8            |         _     |
                     0           |         _     |
                      0          |         0     |
                       0         |          _    |
                        -        |          _    |
                         -       |          _    |
                          -      |          -    |
                           ?     |           _   |
                            ?    |           ?   |
                             ?   |            1  |''')


data.append('''2.Kd.=)7K.                   |  .Kd.=)7K..Kd.=)7K.1 |                               *       
2                            |  .                   |                               *       
2                            |   _                  |                               *       
 .                           |   K                  |                               *       
 .                           |    _                 |                              *        
  K                          |    d                 |                              *        
  K                          |     _                |                             *         
   d                         |     .                |                             *         
   d                         |      _               |                              *        
    .                        |      =               |                               *       
    .                        |       _              |                               *       
     =                       |       )              |                               *       
     =                       |        _             |                                *      
      )                      |        7             |                               *       
      )                      |         _            |                               *       
       7                     |         K            |                              *        
       7                     |          _           |                               *       
        T                    |          .           |                               *       
        T                    |           _          |                                *      
         .                   |           T          |                               *       
         .                   |            _         |                              *        
         .                   |            T         |                             *         
         .                   |             _        |                            *          
         .                   |             T        |                           *           
         .                   |              _       |                           *           
         .                   |              .       |                           *           
         .                   |               _      |                           *           
         .                   |               T      |                            *          
         .                   |                _     |                             *         
         .                   |                *     |                              *        
         .                   |                 _    |                               *       
         .                   |                 .    |                               *       
         .                   |                  _   |                               *       
         .                   |                  =   |                               *       
         .                   |                   _  |                               *       
         .                   |                   .  |                               *        ''')


==> gen.py <==
#! /usr/bin/env python
from PIL import Image
from PIL import ImageFont
from PIL import ImageDraw 
from data import *
import math
from copy import copy


#print(data[0])

def squeeze(data, check=0):
  data = copy(data)
  if check == min(map(len, data)) - 1:
    return data
  ret = []
  good = True
  for d in data:
    if check < len(d) and d[check] == " ":
      ret.append("")
      ret[-1] += d[:check]
      ret[-1] += d[min(check + 1, len(d) - 1):]
    else:
      return squeeze(data, check + 1)
  assert(len(ret) == len(data))
  assert(len(ret[5]) == len(data[5]) - 1)
  return squeeze(ret, check)
  
def line(img, x, y, hor, width):
  pixdata = img.load()
  for w in range(width):
    if hor:
      for i in xrange(img.size[0]):
        pixdata[x + i, y + w] = (0, 0, 0)
    else:
      for i in xrange(img.size[1]):
        pixdata[x + w, y + i] = (0, 0, 0)


def flip(data):
  newdata = []
  for ridx, row in enumerate(data):
    idx = [n for n in xrange(len(row)) if row.find('|', n) == n]
    if len(idx) == 4:
      if data[5][idx[2]:idx[3]].find("*") != -1:
        newdata.append(row[:idx[1]] + row[idx[2]:idx[3]] + row[idx[1]:idx[2]] + row[idx[3]:])
      else:
        newdata.append(row)
    else:
      newdata.append(row)
  assert(len(newdata) == len(data))
  return copy(newdata)


def gen(data, name):
  print(name)
  data = data.upper()
  data = data.replace("0", "R")
  data = data.replace("1", "0")
  data = data.replace("-", "W")
  data = data.replace("+", "A")
  data = data.replace("_", "#")
  data = data.replace("=", "T")
  data = data.replace(".", "L")
  data = data.replace(")", "P")
  data = data.replace("?", "Y")
  data = squeeze(data.split("\n"))
  if data[5][0] != "|":
    newdata = []
    for d in data:
      newdata.append("|" + d)
    data = copy(newdata)

  if data[5][len(data[5]) - 1] != "|":
    newdata = []
    for d in data:
      newdata.append(d + "|")
    data = copy(newdata)
  data = flip(data)
  div = [n for n in xrange(len(data[5])) if data[5].find('|', n) == n]
  many = 14
  img = Image.new('RGB', (3000, 3000))
  draw = ImageDraw.Draw(img)
  font = ImageFont.truetype("font.ttf", 34)
  fontB = ImageFont.truetype("fontB.ttf", 44)
  inters = []
  inters.append("Input Tape")
  if len(div) == 4:
    inters.append("Memory")
  inters.append("Output Tape")

  new = []

  for i, inp in enumerate(inters):
    new.append(inp + " " * (max(many, div[i + 1] - div[i] - 1) - len(inp)))
  inters = "|" + "|".join(new) + "|"
  data = [inters] + data

  width = 5
  pixdata = img.load()
  for y in xrange(img.size[1]):
    for x in xrange(img.size[0]):
      pixdata[x, y] = (255, 255, 255)

  line(img, 0, 0, True, width)
  line(img, 0, 0, False, width)
  x = 0
  mul = 1.2
  high = math.floor(mul * font.getsize("A")[1])
  y = -high + 15

  for ridx, row in enumerate(data):
    y += high
    if ridx == 1:
      y += 25
      line(img, 0, y, True, width)
      y += 15
    x = 15
    idx = [n for n in xrange(len(row)) if row.find('|', n) == n]
    for i in range(len(idx) - 1):
      r = row[(idx[i] + 1):idx[i + 1]] 
      r += " " * (many - len(r))
      if ridx == 0:
        draw.text((x, y), r, (31, 117, 254), font=fontB)
      else:
        if i == len(idx) - 2 and r.strip() != "#" and ridx > 2:
          ii = idx[len(idx) - 2] + r.find(r.strip()) + 1
          if ii < len(data[1]) and r.strip() != data[1][ii]:
            draw.text((x, y), r, (255, 0, 0), font=font)
          else:
            draw.text((x, y), r, (0, 153, 35), font=font)
        else:
          draw.text((x, y), r, (0, 0, 0), font=font)
      x += font.getsize(r)[0]
      x += 25
      if ridx > 1:
        line(img, x, 0, False, width)
      x += 25
  y += high 
  y += 15
  x -= 25 - width

  line(img, 0, int(y) - width, True, width)
  img = img.crop((0, 0, int(x), int(y)))
  img.save('traces/%s.png' % name)

names = ["forward_reverse", "reverse", "forward_reverse_big", "repeat_copy", "repeat_input", "forward_repeat_copy"]
for name, d in zip(names, data):
  gen(d, name)

